Deep Neural Networks In Fully Connected CRF For Image Labeling With Social Network Metadata

We propose a novel method for predicting image labels by fusing image content descriptors with the social media context of each image. An image uploaded to a social media site such as Flickr often has meaningful, associated information, such as comments and other images the user has uploaded, that is complementary to pixel content and helpful in predicting labels. Prediction challenges such as ImageNet~\cite{imagenet_cvpr09} and MSCOCO~\cite{LinMBHPRDZ:ECCV14} use only pixels, while other methods make predictions purely from social media context \cite{McAuleyECCV12}. Our method is based on a novel fully connected Conditional Random Field (CRF) framework, where each node is an image, and consists of two deep Convolutional Neural Networks (CNN) and one Recurrent Neural Network (RNN) that model both textual and visual node/image information. The edge weights of the CRF graph represent textual similarity and link-based metadata such as user sets and image groups. We model the CRF as an RNN for both learning and inference, and incorporate the weighted ranking loss and cross entropy loss into the CRF parameter optimization to handle the training data imbalance issue. Our proposed approach is evaluated on the MIR-9K dataset and experimentally outperforms current state-of-the-art approaches.

==> folder.py <==






<!DOCTYPE html>
<html lang="en">
  <head>
    <meta charset="utf-8">
  <link rel="dns-prefetch" href="https://assets-cdn.github.com">
  <link rel="dns-prefetch" href="https://avatars0.githubusercontent.com">
  <link rel="dns-prefetch" href="https://avatars1.githubusercontent.com">
  <link rel="dns-prefetch" href="https://avatars2.githubusercontent.com">
  <link rel="dns-prefetch" href="https://avatars3.githubusercontent.com">
  <link rel="dns-prefetch" href="https://github-cloud.s3.amazonaws.com">
  <link rel="dns-prefetch" href="https://user-images.githubusercontent.com/">



  <link crossorigin="anonymous" href="https://assets-cdn.github.com/assets/frameworks-bedfc518345498ab3204d330c1727cde7e733526a09cd7df6867f6a231565091.css" media="all" rel="stylesheet" />
  <link crossorigin="anonymous" href="https://assets-cdn.github.com/assets/github-36dc4044670fb93253d932fbc3a10282233e86290bfaf8285c479925456b3d47.css" media="all" rel="stylesheet" />
  
  
  <link crossorigin="anonymous" href="https://assets-cdn.github.com/assets/site-877643c520258c4fa15ac8d1664d84efd0e3db56f5e544ccac58da0e50489904.css" media="all" rel="stylesheet" />
  

  <meta name="viewport" content="width=device-width">
  
  <title>vision/folder.py at master · pytorch/vision · GitHub</title>
  <link rel="search" type="application/opensearchdescription+xml" href="/opensearch.xml" title="GitHub">
  <link rel="fluid-icon" href="https://github.com/fluidicon.png" title="GitHub">
  <meta property="fb:app_id" content="1401488693436528">

    
    <meta content="https://avatars2.githubusercontent.com/u/21003710?v=4&amp;s=400" property="og:image" /><meta content="GitHub" property="og:site_name" /><meta content="object" property="og:type" /><meta content="pytorch/vision" property="og:title" /><meta content="https://github.com/pytorch/vision" property="og:url" /><meta content="vision - Datasets, Transforms and Models specific to Computer Vision" property="og:description" />

  <link rel="assets" href="https://assets-cdn.github.com/">
  
  <meta name="pjax-timeout" content="1000">
  
  <meta name="request-id" content="EEBB:8F8F:64C2584:9E1B47D:59D3FC50" data-pjax-transient>
  

  <meta name="selected-link" value="repo_source" data-pjax-transient>

  <meta name="google-site-verification" content="KT5gs8h0wvaagLKAVWq8bbeNwnZZK1r1XQysX3xurLU">
<meta name="google-site-verification" content="ZzhVyEFwb7w3e0-uOTltm8Jsck2F5StVihD0exw2fsA">
    <meta name="google-analytics" content="UA-3769691-2">

<meta content="collector.githubapp.com" name="octolytics-host" /><meta content="github" name="octolytics-app-id" /><meta content="https://collector.githubapp.com/github-external/browser_event" name="octolytics-event-url" /><meta content="EEBB:8F8F:64C2584:9E1B47D:59D3FC50" name="octolytics-dimension-request_id" /><meta content="iad" name="octolytics-dimension-region_edge" /><meta content="iad" name="octolytics-dimension-region_render" />
<meta content="/&lt;user-name&gt;/&lt;repo-name&gt;/blob/show" data-pjax-transient="true" name="analytics-location" />




  <meta class="js-ga-set" name="dimension1" content="Logged Out">


  

      <meta name="hostname" content="github.com">
  <meta name="user-login" content="">

      <meta name="expected-hostname" content="github.com">
    <meta name="js-proxy-site-detection-payload" content="NWIxYWE3OWY1Mzk2YmNmNWRiZGMzNzdjMjcyMmM2Yjc1OWNkN2I0NDA4NGJhZDJmMThkNTk3MDRjMGEyNGViZnx7InJlbW90ZV9hZGRyZXNzIjoiNjYuMTk0LjI1My4yMCIsInJlcXVlc3RfaWQiOiJFRUJCOjhGOEY6NjRDMjU4NDo5RTFCNDdEOjU5RDNGQzUwIiwidGltZXN0YW1wIjoxNTA3MDY0OTEyLCJob3N0IjoiZ2l0aHViLmNvbSJ9">


  <meta name="html-safe-nonce" content="daf827bb251d79213ffe5afd324019d96c72e892">

  <meta http-equiv="x-pjax-version" content="68540238e42c24b9163f9739af856f53">
  

      <link href="https://github.com/pytorch/vision/commits/master.atom" rel="alternate" title="Recent Commits to vision:master" type="application/atom+xml">

  <meta name="description" content="vision - Datasets, Transforms and Models specific to Computer Vision">
  <meta name="go-import" content="github.com/pytorch/vision git https://github.com/pytorch/vision.git">

  <meta content="21003710" name="octolytics-dimension-user_id" /><meta content="pytorch" name="octolytics-dimension-user_login" /><meta content="73328905" name="octolytics-dimension-repository_id" /><meta content="pytorch/vision" name="octolytics-dimension-repository_nwo" /><meta content="true" name="octolytics-dimension-repository_public" /><meta content="false" name="octolytics-dimension-repository_is_fork" /><meta content="73328905" name="octolytics-dimension-repository_network_root_id" /><meta content="pytorch/vision" name="octolytics-dimension-repository_network_root_nwo" /><meta content="false" name="octolytics-dimension-repository_explore_github_marketplace_ci_cta_shown" />


    <link rel="canonical" href="https://github.com/pytorch/vision/blob/master/torchvision/datasets/folder.py" data-pjax-transient>


  <meta name="browser-stats-url" content="https://api.github.com/_private/browser/stats">

  <meta name="browser-errors-url" content="https://api.github.com/_private/browser/errors">

  <link rel="mask-icon" href="https://assets-cdn.github.com/pinned-octocat.svg" color="#000000">
  <link rel="icon" type="image/x-icon" href="https://assets-cdn.github.com/favicon.ico">

<meta name="theme-color" content="#1e2327">



  </head>

  <body class="logged-out env-production page-blob">
    

  <div class="position-relative js-header-wrapper ">
    <a href="#start-of-content" tabindex="1" class="px-2 py-4 show-on-focus js-skip-to-content">Skip to content</a>
    <div id="js-pjax-loader-bar" class="pjax-loader-bar"><div class="progress"></div></div>

    
    
    



        <header class="Header header-logged-out  position-relative f4 py-3" role="banner">
  <div class="container-lg d-flex px-3">
    <div class="d-flex flex-justify-between flex-items-center">
      <a class="header-logo-invertocat my-0" href="https://github.com/" aria-label="Homepage" data-ga-click="(Logged out) Header, go to homepage, icon:logo-wordmark">
        <svg aria-hidden="true" class="octicon octicon-mark-github" height="32" version="1.1" viewBox="0 0 16 16" width="32"><path fill-rule="evenodd" d="M8 0C3.58 0 0 3.58 0 8c0 3.54 2.29 6.53 5.47 7.59.4.07.55-.17.55-.38 0-.19-.01-.82-.01-1.49-2.01.37-2.53-.49-2.69-.94-.09-.23-.48-.94-.82-1.13-.28-.15-.68-.52-.01-.53.63-.01 1.08.58 1.23.82.72 1.21 1.87.87 2.33.66.07-.52.28-.87.51-1.07-1.78-.2-3.64-.89-3.64-3.95 0-.87.31-1.59.82-2.15-.08-.2-.36-1.02.08-2.12 0 0 .67-.21 2.2.82.64-.18 1.32-.27 2-.27.68 0 1.36.09 2 .27 1.53-1.04 2.2-.82 2.2-.82.44 1.1.16 1.92.08 2.12.51.56.82 1.27.82 2.15 0 3.07-1.87 3.75-3.65 3.95.29.25.54.73.54 1.48 0 1.07-.01 1.93-.01 2.2 0 .21.15.46.55.38A8.013 8.013 0 0 0 16 8c0-4.42-3.58-8-8-8z"/></svg>
      </a>

    </div>

    <div class="HeaderMenu HeaderMenu--bright d-flex flex-justify-between flex-auto">
        <nav class="mt-0">
          <ul class="d-flex list-style-none">
              <li class="ml-2">
                <a href="/features" class="js-selected-navigation-item HeaderNavlink px-0 py-2 m-0" data-ga-click="Header, click, Nav menu - item:features" data-selected-links="/features /features/project-management /features/code-review /features/project-management /features/integrations /features">
                  Features
</a>              </li>
              <li class="ml-4">
                <a href="/business" class="js-selected-navigation-item HeaderNavlink px-0 py-2 m-0" data-ga-click="Header, click, Nav menu - item:business" data-selected-links="/business /business/security /business/customers /business">
                  Business
</a>              </li>

              <li class="ml-4">
                <a href="/explore" class="js-selected-navigation-item HeaderNavlink px-0 py-2 m-0" data-ga-click="Header, click, Nav menu - item:explore" data-selected-links="/explore /trending /trending/developers /integrations /integrations/feature/code /integrations/feature/collaborate /integrations/feature/ship showcases showcases_search showcases_landing /explore">
                  Explore
</a>              </li>

              <li class="ml-4">
                    <a href="/marketplace" class="js-selected-navigation-item HeaderNavlink px-0 py-2 m-0" data-ga-click="Header, click, Nav menu - item:marketplace" data-selected-links=" /marketplace">
                      Marketplace
</a>              </li>
              <li class="ml-4">
                <a href="/pricing" class="js-selected-navigation-item HeaderNavlink px-0 py-2 m-0" data-ga-click="Header, click, Nav menu - item:pricing" data-selected-links="/pricing /pricing/developer /pricing/team /pricing/business-hosted /pricing/business-enterprise /pricing">
                  Pricing
</a>              </li>
          </ul>
        </nav>

      <div class="d-flex">
          <div class="d-lg-flex flex-items-center mr-3">
            <div class="header-search scoped-search site-scoped-search js-site-search" role="search">
  <!-- '"` --><!-- </textarea></xmp> --></option></form><form accept-charset="UTF-8" action="/pytorch/vision/search" class="js-site-search-form" data-scoped-search-url="/pytorch/vision/search" data-unscoped-search-url="/search" method="get"><div style="margin:0;padding:0;display:inline"><input name="utf8" type="hidden" value="&#x2713;" /></div>
    <label class="form-control header-search-wrapper js-chromeless-input-container">
        <a href="/pytorch/vision/blob/master/torchvision/datasets/folder.py" class="header-search-scope no-underline">This repository</a>
      <input type="text"
        class="form-control header-search-input js-site-search-focus js-site-search-field is-clearable"
        data-hotkey="s"
        name="q"
        value=""
        placeholder="Search"
        aria-label="Search this repository"
        data-unscoped-placeholder="Search GitHub"
        data-scoped-placeholder="Search"
        autocapitalize="off">
        <input type="hidden" class="js-site-search-type-field" name="type" >
    </label>
</form></div>

          </div>

        <span class="d-inline-block">
            <div class="HeaderNavlink px-0 py-2 m-0">
              <a class="text-bold text-white no-underline" href="/login?return_to=%2Fpytorch%2Fvision%2Fblob%2Fmaster%2Ftorchvision%2Fdatasets%2Ffolder.py" data-ga-click="(Logged out) Header, clicked Sign in, text:sign-in">Sign in</a>
                <span class="text-gray">or</span>
                <a class="text-bold text-white no-underline" href="/join?source=header-repo" data-ga-click="(Logged out) Header, clicked Sign up, text:sign-up">Sign up</a>
            </div>
        </span>
      </div>
    </div>
  </div>
</header>


  </div>

  <div id="start-of-content" class="show-on-focus"></div>

    <div id="js-flash-container">
</div>



  <div role="main">
        <div itemscope itemtype="http://schema.org/SoftwareSourceCode">
    <div id="js-repo-pjax-container" data-pjax-container>
      



  



    <div class="pagehead repohead instapaper_ignore readability-menu experiment-repo-nav ">
      <div class="repohead-details-container clearfix container ">

        <ul class="pagehead-actions">
  <li>
      <a href="/login?return_to=%2Fpytorch%2Fvision"
    class="btn btn-sm btn-with-count tooltipped tooltipped-n"
    aria-label="You must be signed in to watch a repository" rel="nofollow">
    <svg aria-hidden="true" class="octicon octicon-eye" height="16" version="1.1" viewBox="0 0 16 16" width="16"><path fill-rule="evenodd" d="M8.06 2C3 2 0 8 0 8s3 6 8.06 6C13 14 16 8 16 8s-3-6-7.94-6zM8 12c-2.2 0-4-1.78-4-4 0-2.2 1.8-4 4-4 2.22 0 4 1.8 4 4 0 2.22-1.78 4-4 4zm2-4c0 1.11-.89 2-2 2-1.11 0-2-.89-2-2 0-1.11.89-2 2-2 1.11 0 2 .89 2 2z"/></svg>
    Watch
  </a>
  <a class="social-count" href="/pytorch/vision/watchers"
     aria-label="51 users are watching this repository">
    51
  </a>

  </li>

  <li>
      <a href="/login?return_to=%2Fpytorch%2Fvision"
    class="btn btn-sm btn-with-count tooltipped tooltipped-n"
    aria-label="You must be signed in to star a repository" rel="nofollow">
    <svg aria-hidden="true" class="octicon octicon-star" height="16" version="1.1" viewBox="0 0 14 16" width="14"><path fill-rule="evenodd" d="M14 6l-4.9-.64L7 1 4.9 5.36 0 6l3.6 3.26L2.67 14 7 11.67 11.33 14l-.93-4.74z"/></svg>
    Star
  </a>

    <a class="social-count js-social-count" href="/pytorch/vision/stargazers"
      aria-label="632 users starred this repository">
      632
    </a>

  </li>

  <li>
      <a href="/login?return_to=%2Fpytorch%2Fvision"
        class="btn btn-sm btn-with-count tooltipped tooltipped-n"
        aria-label="You must be signed in to fork a repository" rel="nofollow">
        <svg aria-hidden="true" class="octicon octicon-repo-forked" height="16" version="1.1" viewBox="0 0 10 16" width="10"><path fill-rule="evenodd" d="M8 1a1.993 1.993 0 0 0-1 3.72V6L5 8 3 6V4.72A1.993 1.993 0 0 0 2 1a1.993 1.993 0 0 0-1 3.72V6.5l3 3v1.78A1.993 1.993 0 0 0 5 15a1.993 1.993 0 0 0 1-3.72V9.5l3-3V4.72A1.993 1.993 0 0 0 8 1zM2 4.2C1.34 4.2.8 3.65.8 3c0-.65.55-1.2 1.2-1.2.65 0 1.2.55 1.2 1.2 0 .65-.55 1.2-1.2 1.2zm3 10c-.66 0-1.2-.55-1.2-1.2 0-.65.55-1.2 1.2-1.2.65 0 1.2.55 1.2 1.2 0 .65-.55 1.2-1.2 1.2zm3-10c-.66 0-1.2-.55-1.2-1.2 0-.65.55-1.2 1.2-1.2.65 0 1.2.55 1.2 1.2 0 .65-.55 1.2-1.2 1.2z"/></svg>
        Fork
      </a>

    <a href="/pytorch/vision/network" class="social-count"
       aria-label="279 users forked this repository">
      279
    </a>
  </li>
</ul>

        <h1 class="public ">
  <svg aria-hidden="true" class="octicon octicon-repo" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M4 9H3V8h1v1zm0-3H3v1h1V6zm0-2H3v1h1V4zm0-2H3v1h1V2zm8-1v12c0 .55-.45 1-1 1H6v2l-1.5-1.5L3 16v-2H1c-.55 0-1-.45-1-1V1c0-.55.45-1 1-1h10c.55 0 1 .45 1 1zm-1 10H1v2h2v-1h3v1h5v-2zm0-10H2v9h9V1z"/></svg>
  <span class="author" itemprop="author"><a href="/pytorch" class="url fn" rel="author">pytorch</a></span><!--
--><span class="path-divider">/</span><!--
--><strong itemprop="name"><a href="/pytorch/vision" data-pjax="#js-repo-pjax-container">vision</a></strong>

</h1>

      </div>
      
<nav class="reponav js-repo-nav js-sidenav-container-pjax container"
     itemscope
     itemtype="http://schema.org/BreadcrumbList"
     role="navigation"
     data-pjax="#js-repo-pjax-container">

  <span itemscope itemtype="http://schema.org/ListItem" itemprop="itemListElement">
    <a href="/pytorch/vision" class="js-selected-navigation-item selected reponav-item" data-hotkey="g c" data-selected-links="repo_source repo_downloads repo_commits repo_releases repo_tags repo_branches /pytorch/vision" itemprop="url">
      <svg aria-hidden="true" class="octicon octicon-code" height="16" version="1.1" viewBox="0 0 14 16" width="14"><path fill-rule="evenodd" d="M9.5 3L8 4.5 11.5 8 8 11.5 9.5 13 14 8 9.5 3zm-5 0L0 8l4.5 5L6 11.5 2.5 8 6 4.5 4.5 3z"/></svg>
      <span itemprop="name">Code</span>
      <meta itemprop="position" content="1">
</a>  </span>

    <span itemscope itemtype="http://schema.org/ListItem" itemprop="itemListElement">
      <a href="/pytorch/vision/issues" class="js-selected-navigation-item reponav-item" data-hotkey="g i" data-selected-links="repo_issues repo_labels repo_milestones /pytorch/vision/issues" itemprop="url">
        <svg aria-hidden="true" class="octicon octicon-issue-opened" height="16" version="1.1" viewBox="0 0 14 16" width="14"><path fill-rule="evenodd" d="M7 2.3c3.14 0 5.7 2.56 5.7 5.7s-2.56 5.7-5.7 5.7A5.71 5.71 0 0 1 1.3 8c0-3.14 2.56-5.7 5.7-5.7zM7 1C3.14 1 0 4.14 0 8s3.14 7 7 7 7-3.14 7-7-3.14-7-7-7zm1 3H6v5h2V4zm0 6H6v2h2v-2z"/></svg>
        <span itemprop="name">Issues</span>
        <span class="Counter">22</span>
        <meta itemprop="position" content="2">
</a>    </span>

  <span itemscope itemtype="http://schema.org/ListItem" itemprop="itemListElement">
    <a href="/pytorch/vision/pulls" class="js-selected-navigation-item reponav-item" data-hotkey="g p" data-selected-links="repo_pulls /pytorch/vision/pulls" itemprop="url">
      <svg aria-hidden="true" class="octicon octicon-git-pull-request" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M11 11.28V5c-.03-.78-.34-1.47-.94-2.06C9.46 2.35 8.78 2.03 8 2H7V0L4 3l3 3V4h1c.27.02.48.11.69.31.21.2.3.42.31.69v6.28A1.993 1.993 0 0 0 10 15a1.993 1.993 0 0 0 1-3.72zm-1 2.92c-.66 0-1.2-.55-1.2-1.2 0-.65.55-1.2 1.2-1.2.65 0 1.2.55 1.2 1.2 0 .65-.55 1.2-1.2 1.2zM4 3c0-1.11-.89-2-2-2a1.993 1.993 0 0 0-1 3.72v6.56A1.993 1.993 0 0 0 2 15a1.993 1.993 0 0 0 1-3.72V4.72c.59-.34 1-.98 1-1.72zm-.8 10c0 .66-.55 1.2-1.2 1.2-.65 0-1.2-.55-1.2-1.2 0-.65.55-1.2 1.2-1.2.65 0 1.2.55 1.2 1.2zM2 4.2C1.34 4.2.8 3.65.8 3c0-.65.55-1.2 1.2-1.2.65 0 1.2.55 1.2 1.2 0 .65-.55 1.2-1.2 1.2z"/></svg>
      <span itemprop="name">Pull requests</span>
      <span class="Counter">22</span>
      <meta itemprop="position" content="3">
</a>  </span>

    <a href="/pytorch/vision/projects" class="js-selected-navigation-item reponav-item" data-hotkey="g b" data-selected-links="repo_projects new_repo_project repo_project /pytorch/vision/projects">
      <svg aria-hidden="true" class="octicon octicon-project" height="16" version="1.1" viewBox="0 0 15 16" width="15"><path fill-rule="evenodd" d="M10 12h3V2h-3v10zm-4-2h3V2H6v8zm-4 4h3V2H2v12zm-1 1h13V1H1v14zM14 0H1a1 1 0 0 0-1 1v14a1 1 0 0 0 1 1h13a1 1 0 0 0 1-1V1a1 1 0 0 0-1-1z"/></svg>
      Projects
      <span class="Counter" >0</span>
</a>
    <a href="/pytorch/vision/wiki" class="js-selected-navigation-item reponav-item" data-hotkey="g w" data-selected-links="repo_wiki /pytorch/vision/wiki">
      <svg aria-hidden="true" class="octicon octicon-book" height="16" version="1.1" viewBox="0 0 16 16" width="16"><path fill-rule="evenodd" d="M3 5h4v1H3V5zm0 3h4V7H3v1zm0 2h4V9H3v1zm11-5h-4v1h4V5zm0 2h-4v1h4V7zm0 2h-4v1h4V9zm2-6v9c0 .55-.45 1-1 1H9.5l-1 1-1-1H2c-.55 0-1-.45-1-1V3c0-.55.45-1 1-1h5.5l1 1 1-1H15c.55 0 1 .45 1 1zm-8 .5L7.5 3H2v9h6V3.5zm7-.5H9.5l-.5.5V12h6V3z"/></svg>
      Wiki
</a>

    <div class="reponav-dropdown js-menu-container">
      <button type="button" class="btn-link reponav-item reponav-dropdown js-menu-target " data-no-toggle aria-expanded="false" aria-haspopup="true">
        Insights
        <svg aria-hidden="true" class="octicon octicon-triangle-down v-align-middle text-gray" height="11" version="1.1" viewBox="0 0 12 16" width="8"><path fill-rule="evenodd" d="M0 5l6 6 6-6z"/></svg>
      </button>
      <div class="dropdown-menu-content js-menu-content">
        <div class="dropdown-menu dropdown-menu-sw">
          <a class="dropdown-item" href="/pytorch/vision/pulse" data-skip-pjax>
            <svg aria-hidden="true" class="octicon octicon-pulse" height="16" version="1.1" viewBox="0 0 14 16" width="14"><path fill-rule="evenodd" d="M11.5 8L8.8 5.4 6.6 8.5 5.5 1.6 2.38 8H0v2h3.6l.9-1.8.9 5.4L9 8.5l1.6 1.5H14V8z"/></svg>
            Pulse
          </a>
          <a class="dropdown-item" href="/pytorch/vision/graphs" data-skip-pjax>
            <svg aria-hidden="true" class="octicon octicon-graph" height="16" version="1.1" viewBox="0 0 16 16" width="16"><path fill-rule="evenodd" d="M16 14v1H0V0h1v14h15zM5 13H3V8h2v5zm4 0H7V3h2v10zm4 0h-2V6h2v7z"/></svg>
            Graphs
          </a>
        </div>
      </div>
    </div>
</nav>


    </div>

<div class="container new-discussion-timeline experiment-repo-nav">
  <div class="repository-content">

    
  <a href="/pytorch/vision/blob/88e81cea5795d80ed63bc68675b1989691801f57/torchvision/datasets/folder.py" class="d-none js-permalink-shortcut" data-hotkey="y">Permalink</a>

  <!-- blob contrib key: blob_contributors:v21:0100b0d9299aa84891f3984a0d40f97b -->

  <div class="file-navigation js-zeroclipboard-container">
    
<div class="select-menu branch-select-menu js-menu-container js-select-menu float-left">
  <button class=" btn btn-sm select-menu-button js-menu-target css-truncate" data-hotkey="w"
    
    type="button" aria-label="Switch branches or tags" aria-expanded="false" aria-haspopup="true">
      <i>Branch:</i>
      <span class="js-select-button css-truncate-target">master</span>
  </button>

  <div class="select-menu-modal-holder js-menu-content js-navigation-container" data-pjax>

    <div class="select-menu-modal">
      <div class="select-menu-header">
        <svg aria-label="Close" class="octicon octicon-x js-menu-close" height="16" role="img" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M7.48 8l3.75 3.75-1.48 1.48L6 9.48l-3.75 3.75-1.48-1.48L4.52 8 .77 4.25l1.48-1.48L6 6.52l3.75-3.75 1.48 1.48z"/></svg>
        <span class="select-menu-title">Switch branches/tags</span>
      </div>

      <div class="select-menu-filters">
        <div class="select-menu-text-filter">
          <input type="text" aria-label="Filter branches/tags" id="context-commitish-filter-field" class="form-control js-filterable-field js-navigation-enable" placeholder="Filter branches/tags">
        </div>
        <div class="select-menu-tabs">
          <ul>
            <li class="select-menu-tab">
              <a href="#" data-tab-filter="branches" data-filter-placeholder="Filter branches/tags" class="js-select-menu-tab" role="tab">Branches</a>
            </li>
            <li class="select-menu-tab">
              <a href="#" data-tab-filter="tags" data-filter-placeholder="Find a tag…" class="js-select-menu-tab" role="tab">Tags</a>
            </li>
          </ul>
        </div>
      </div>

      <div class="select-menu-list select-menu-tab-bucket js-select-menu-tab-bucket" data-tab-filter="branches" role="menu">

        <div data-filterable-for="context-commitish-filter-field" data-filterable-type="substring">


            <a class="select-menu-item js-navigation-item js-navigation-open "
               href="/pytorch/vision/blob/accimage/torchvision/datasets/folder.py"
               data-name="accimage"
               data-skip-pjax="true"
               rel="nofollow">
              <svg aria-hidden="true" class="octicon octicon-check select-menu-item-icon" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M12 5l-8 8-4-4 1.5-1.5L4 10l6.5-6.5z"/></svg>
              <span class="select-menu-item-text css-truncate-target js-select-menu-filter-text">
                accimage
              </span>
            </a>
            <a class="select-menu-item js-navigation-item js-navigation-open selected"
               href="/pytorch/vision/blob/master/torchvision/datasets/folder.py"
               data-name="master"
               data-skip-pjax="true"
               rel="nofollow">
              <svg aria-hidden="true" class="octicon octicon-check select-menu-item-icon" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M12 5l-8 8-4-4 1.5-1.5L4 10l6.5-6.5z"/></svg>
              <span class="select-menu-item-text css-truncate-target js-select-menu-filter-text">
                master
              </span>
            </a>
            <a class="select-menu-item js-navigation-item js-navigation-open "
               href="/pytorch/vision/blob/revert-247-fix_random_and_center_crop_docs/torchvision/datasets/folder.py"
               data-name="revert-247-fix_random_and_center_crop_docs"
               data-skip-pjax="true"
               rel="nofollow">
              <svg aria-hidden="true" class="octicon octicon-check select-menu-item-icon" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M12 5l-8 8-4-4 1.5-1.5L4 10l6.5-6.5z"/></svg>
              <span class="select-menu-item-text css-truncate-target js-select-menu-filter-text">
                revert-247-fix_random_and_center_crop_docs
              </span>
            </a>
            <a class="select-menu-item js-navigation-item js-navigation-open "
               href="/pytorch/vision/blob/scalefix/torchvision/datasets/folder.py"
               data-name="scalefix"
               data-skip-pjax="true"
               rel="nofollow">
              <svg aria-hidden="true" class="octicon octicon-check select-menu-item-icon" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M12 5l-8 8-4-4 1.5-1.5L4 10l6.5-6.5z"/></svg>
              <span class="select-menu-item-text css-truncate-target js-select-menu-filter-text">
                scalefix
              </span>
            </a>
            <a class="select-menu-item js-navigation-item js-navigation-open "
               href="/pytorch/vision/blob/v0.1.5/torchvision/datasets/folder.py"
               data-name="v0.1.5"
               data-skip-pjax="true"
               rel="nofollow">
              <svg aria-hidden="true" class="octicon octicon-check select-menu-item-icon" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M12 5l-8 8-4-4 1.5-1.5L4 10l6.5-6.5z"/></svg>
              <span class="select-menu-item-text css-truncate-target js-select-menu-filter-text">
                v0.1.5
              </span>
            </a>
            <a class="select-menu-item js-navigation-item js-navigation-open "
               href="/pytorch/vision/blob/v0.1.6/torchvision/datasets/folder.py"
               data-name="v0.1.6"
               data-skip-pjax="true"
               rel="nofollow">
              <svg aria-hidden="true" class="octicon octicon-check select-menu-item-icon" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M12 5l-8 8-4-4 1.5-1.5L4 10l6.5-6.5z"/></svg>
              <span class="select-menu-item-text css-truncate-target js-select-menu-filter-text">
                v0.1.6
              </span>
            </a>
            <a class="select-menu-item js-navigation-item js-navigation-open "
               href="/pytorch/vision/blob/v0.1.7/torchvision/datasets/folder.py"
               data-name="v0.1.7"
               data-skip-pjax="true"
               rel="nofollow">
              <svg aria-hidden="true" class="octicon octicon-check select-menu-item-icon" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M12 5l-8 8-4-4 1.5-1.5L4 10l6.5-6.5z"/></svg>
              <span class="select-menu-item-text css-truncate-target js-select-menu-filter-text">
                v0.1.7
              </span>
            </a>
            <a class="select-menu-item js-navigation-item js-navigation-open "
               href="/pytorch/vision/blob/v0.1.8/torchvision/datasets/folder.py"
               data-name="v0.1.8"
               data-skip-pjax="true"
               rel="nofollow">
              <svg aria-hidden="true" class="octicon octicon-check select-menu-item-icon" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M12 5l-8 8-4-4 1.5-1.5L4 10l6.5-6.5z"/></svg>
              <span class="select-menu-item-text css-truncate-target js-select-menu-filter-text">
                v0.1.8
              </span>
            </a>
            <a class="select-menu-item js-navigation-item js-navigation-open "
               href="/pytorch/vision/blob/v0.1.9/torchvision/datasets/folder.py"
               data-name="v0.1.9"
               data-skip-pjax="true"
               rel="nofollow">
              <svg aria-hidden="true" class="octicon octicon-check select-menu-item-icon" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M12 5l-8 8-4-4 1.5-1.5L4 10l6.5-6.5z"/></svg>
              <span class="select-menu-item-text css-truncate-target js-select-menu-filter-text">
                v0.1.9
              </span>
            </a>
        </div>

          <div class="select-menu-no-results">Nothing to show</div>
      </div>

      <div class="select-menu-list select-menu-tab-bucket js-select-menu-tab-bucket" data-tab-filter="tags">
        <div data-filterable-for="context-commitish-filter-field" data-filterable-type="substring">


            <a class="select-menu-item js-navigation-item js-navigation-open "
              href="/pytorch/vision/tree/v0.1.9/torchvision/datasets/folder.py"
              data-name="v0.1.9"
              data-skip-pjax="true"
              rel="nofollow">
              <svg aria-hidden="true" class="octicon octicon-check select-menu-item-icon" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M12 5l-8 8-4-4 1.5-1.5L4 10l6.5-6.5z"/></svg>
              <span class="select-menu-item-text css-truncate-target" title="v0.1.9">
                v0.1.9
              </span>
            </a>
            <a class="select-menu-item js-navigation-item js-navigation-open "
              href="/pytorch/vision/tree/v0.1.8/torchvision/datasets/folder.py"
              data-name="v0.1.8"
              data-skip-pjax="true"
              rel="nofollow">
              <svg aria-hidden="true" class="octicon octicon-check select-menu-item-icon" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M12 5l-8 8-4-4 1.5-1.5L4 10l6.5-6.5z"/></svg>
              <span class="select-menu-item-text css-truncate-target" title="v0.1.8">
                v0.1.8
              </span>
            </a>
            <a class="select-menu-item js-navigation-item js-navigation-open "
              href="/pytorch/vision/tree/v0.1.7/torchvision/datasets/folder.py"
              data-name="v0.1.7"
              data-skip-pjax="true"
              rel="nofollow">
              <svg aria-hidden="true" class="octicon octicon-check select-menu-item-icon" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M12 5l-8 8-4-4 1.5-1.5L4 10l6.5-6.5z"/></svg>
              <span class="select-menu-item-text css-truncate-target" title="v0.1.7">
                v0.1.7
              </span>
            </a>
            <a class="select-menu-item js-navigation-item js-navigation-open "
              href="/pytorch/vision/tree/v0.1.6/torchvision/datasets/folder.py"
              data-name="v0.1.6"
              data-skip-pjax="true"
              rel="nofollow">
              <svg aria-hidden="true" class="octicon octicon-check select-menu-item-icon" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M12 5l-8 8-4-4 1.5-1.5L4 10l6.5-6.5z"/></svg>
              <span class="select-menu-item-text css-truncate-target" title="v0.1.6">
                v0.1.6
              </span>
            </a>
            <a class="select-menu-item js-navigation-item js-navigation-open "
              href="/pytorch/vision/tree/v0.1.5/torchvision/datasets/folder.py"
              data-name="v0.1.5"
              data-skip-pjax="true"
              rel="nofollow">
              <svg aria-hidden="true" class="octicon octicon-check select-menu-item-icon" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M12 5l-8 8-4-4 1.5-1.5L4 10l6.5-6.5z"/></svg>
              <span class="select-menu-item-text css-truncate-target" title="v0.1.5">
                v0.1.5
              </span>
            </a>
        </div>

        <div class="select-menu-no-results">Nothing to show</div>
      </div>

    </div>
  </div>
</div>

    <div class="BtnGroup float-right">
      <a href="/pytorch/vision/find/master"
            class="js-pjax-capture-input btn btn-sm BtnGroup-item"
            data-pjax
            data-hotkey="t">
        Find file
      </a>
      <button aria-label="Copy file path to clipboard" class="js-zeroclipboard btn btn-sm BtnGroup-item tooltipped tooltipped-s" data-copied-hint="Copied!" type="button">Copy path</button>
    </div>
    <div class="breadcrumb js-zeroclipboard-target">
      <span class="repo-root js-repo-root"><span class="js-path-segment"><a href="/pytorch/vision"><span>vision</span></a></span></span><span class="separator">/</span><span class="js-path-segment"><a href="/pytorch/vision/tree/master/torchvision"><span>torchvision</span></a></span><span class="separator">/</span><span class="js-path-segment"><a href="/pytorch/vision/tree/master/torchvision/datasets"><span>datasets</span></a></span><span class="separator">/</span><strong class="final-path">folder.py</strong>
    </div>
  </div>


  
  <div class="commit-tease">
      <span class="float-right">
        <a class="commit-tease-sha" href="/pytorch/vision/commit/40fdf71d5ce2c2347e3e4949c5e2222457e24a3e" data-pjax>
          40fdf71
        </a>
        <relative-time datetime="2017-08-02T01:47:43Z">Aug 2, 2017</relative-time>
      </span>
      <div>
        <img alt="@GabrielBianconi" class="avatar" height="20" src="https://avatars0.githubusercontent.com/u/1275491?v=4&amp;s=40" width="20" />
        <a href="/GabrielBianconi" class="user-mention" rel="contributor">GabrielBianconi</a>
          <a href="/pytorch/vision/commit/40fdf71d5ce2c2347e3e4949c5e2222457e24a3e" class="message" data-pjax="true" title="Sort images while creating dataset in ImageFolder (#218)">Sort images while creating dataset in ImageFolder (</a><a href="https://github.com/pytorch/vision/pull/218" class="issue-link js-issue-link" data-url="https://github.com/pytorch/vision/issues/218" data-id="247206106" data-error-text="Failed to load issue title" data-permission-text="Issue title is private">#218</a><a href="/pytorch/vision/commit/40fdf71d5ce2c2347e3e4949c5e2222457e24a3e" class="message" data-pjax="true" title="Sort images while creating dataset in ImageFolder (#218)">)</a>
      </div>

    <div class="commit-tease-contributors">
      <button type="button" class="btn-link muted-link contributors-toggle" data-facebox="#blob_contributors_box">
        <strong>10</strong>
         contributors
      </button>
          <a class="avatar-link tooltipped tooltipped-s" aria-label="soumith" href="/pytorch/vision/commits/master/torchvision/datasets/folder.py?author=soumith"><img alt="@soumith" class="avatar" height="20" src="https://avatars2.githubusercontent.com/u/1310570?v=4&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="ncullen93" href="/pytorch/vision/commits/master/torchvision/datasets/folder.py?author=ncullen93"><img alt="@ncullen93" class="avatar" height="20" src="https://avatars2.githubusercontent.com/u/13004360?v=4&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="colesbury" href="/pytorch/vision/commits/master/torchvision/datasets/folder.py?author=colesbury"><img alt="@colesbury" class="avatar" height="20" src="https://avatars2.githubusercontent.com/u/655866?v=4&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="szagoruyko" href="/pytorch/vision/commits/master/torchvision/datasets/folder.py?author=szagoruyko"><img alt="@szagoruyko" class="avatar" height="20" src="https://avatars2.githubusercontent.com/u/4953728?v=4&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="chsasank" href="/pytorch/vision/commits/master/torchvision/datasets/folder.py?author=chsasank"><img alt="@chsasank" class="avatar" height="20" src="https://avatars2.githubusercontent.com/u/9305875?v=4&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="ngimel" href="/pytorch/vision/commits/master/torchvision/datasets/folder.py?author=ngimel"><img alt="@ngimel" class="avatar" height="20" src="https://avatars1.githubusercontent.com/u/15841449?v=4&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="moskomule" href="/pytorch/vision/commits/master/torchvision/datasets/folder.py?author=moskomule"><img alt="@moskomule" class="avatar" height="20" src="https://avatars2.githubusercontent.com/u/11806234?v=4&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="lukeyeager" href="/pytorch/vision/commits/master/torchvision/datasets/folder.py?author=lukeyeager"><img alt="@lukeyeager" class="avatar" height="20" src="https://avatars2.githubusercontent.com/u/687269?v=4&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="jinjiren" href="/pytorch/vision/commits/master/torchvision/datasets/folder.py?author=jinjiren"><img alt="@jinjiren" class="avatar" height="20" src="https://avatars2.githubusercontent.com/u/8536399?v=4&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="GabrielBianconi" href="/pytorch/vision/commits/master/torchvision/datasets/folder.py?author=GabrielBianconi"><img alt="@GabrielBianconi" class="avatar" height="20" src="https://avatars0.githubusercontent.com/u/1275491?v=4&amp;s=40" width="20" /> </a>


    </div>

    <div id="blob_contributors_box" style="display:none">
      <h2 class="facebox-header" data-facebox-id="facebox-header">Users who have contributed to this file</h2>
      <ul class="facebox-user-list" data-facebox-id="facebox-description">
          <li class="facebox-user-list-item">
            <img alt="@soumith" height="24" src="https://avatars0.githubusercontent.com/u/1310570?v=4&amp;s=48" width="24" />
            <a href="/soumith">soumith</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@ncullen93" height="24" src="https://avatars0.githubusercontent.com/u/13004360?v=4&amp;s=48" width="24" />
            <a href="/ncullen93">ncullen93</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@colesbury" height="24" src="https://avatars0.githubusercontent.com/u/655866?v=4&amp;s=48" width="24" />
            <a href="/colesbury">colesbury</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@szagoruyko" height="24" src="https://avatars0.githubusercontent.com/u/4953728?v=4&amp;s=48" width="24" />
            <a href="/szagoruyko">szagoruyko</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@chsasank" height="24" src="https://avatars0.githubusercontent.com/u/9305875?v=4&amp;s=48" width="24" />
            <a href="/chsasank">chsasank</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@ngimel" height="24" src="https://avatars3.githubusercontent.com/u/15841449?v=4&amp;s=48" width="24" />
            <a href="/ngimel">ngimel</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@moskomule" height="24" src="https://avatars0.githubusercontent.com/u/11806234?v=4&amp;s=48" width="24" />
            <a href="/moskomule">moskomule</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@lukeyeager" height="24" src="https://avatars0.githubusercontent.com/u/687269?v=4&amp;s=48" width="24" />
            <a href="/lukeyeager">lukeyeager</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@jinjiren" height="24" src="https://avatars0.githubusercontent.com/u/8536399?v=4&amp;s=48" width="24" />
            <a href="/jinjiren">jinjiren</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@GabrielBianconi" height="24" src="https://avatars2.githubusercontent.com/u/1275491?v=4&amp;s=48" width="24" />
            <a href="/GabrielBianconi">GabrielBianconi</a>
          </li>
      </ul>
    </div>
  </div>


  <div class="file">
    <div class="file-header">
  <div class="file-actions">

    <div class="BtnGroup">
      <a href="/pytorch/vision/raw/master/torchvision/datasets/folder.py" class="btn btn-sm BtnGroup-item" id="raw-url">Raw</a>
        <a href="/pytorch/vision/blame/master/torchvision/datasets/folder.py" class="btn btn-sm js-update-url-with-hash BtnGroup-item" data-hotkey="b">Blame</a>
      <a href="/pytorch/vision/commits/master/torchvision/datasets/folder.py" class="btn btn-sm BtnGroup-item" rel="nofollow">History</a>
    </div>


        <button type="button" class="btn-octicon disabled tooltipped tooltipped-nw"
          aria-label="You must be signed in to make or propose changes">
          <svg aria-hidden="true" class="octicon octicon-pencil" height="16" version="1.1" viewBox="0 0 14 16" width="14"><path fill-rule="evenodd" d="M0 12v3h3l8-8-3-3-8 8zm3 2H1v-2h1v1h1v1zm10.3-9.3L12 6 9 3l1.3-1.3a.996.996 0 0 1 1.41 0l1.59 1.59c.39.39.39 1.02 0 1.41z"/></svg>
        </button>
        <button type="button" class="btn-octicon btn-octicon-danger disabled tooltipped tooltipped-nw"
          aria-label="You must be signed in to make or propose changes">
          <svg aria-hidden="true" class="octicon octicon-trashcan" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M11 2H9c0-.55-.45-1-1-1H5c-.55 0-1 .45-1 1H2c-.55 0-1 .45-1 1v1c0 .55.45 1 1 1v9c0 .55.45 1 1 1h7c.55 0 1-.45 1-1V5c.55 0 1-.45 1-1V3c0-.55-.45-1-1-1zm-1 12H3V5h1v8h1V5h1v8h1V5h1v8h1V5h1v9zm1-10H2V3h9v1z"/></svg>
        </button>
  </div>

  <div class="file-info">
      126 lines (97 sloc)
      <span class="file-info-divider"></span>
    3.68 KB
  </div>
</div>

    

  <div itemprop="text" class="blob-wrapper data type-python">
      <table class="highlight tab-size js-file-line-container" data-tab-size="8">
      <tr>
        <td id="L1" class="blob-num js-line-number" data-line-number="1"></td>
        <td id="LC1" class="blob-code blob-code-inner js-file-line"><span class="pl-k">import</span> torch.utils.data <span class="pl-k">as</span> data</td>
      </tr>
      <tr>
        <td id="L2" class="blob-num js-line-number" data-line-number="2"></td>
        <td id="LC2" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L3" class="blob-num js-line-number" data-line-number="3"></td>
        <td id="LC3" class="blob-code blob-code-inner js-file-line"><span class="pl-k">from</span> <span class="pl-c1">PIL</span> <span class="pl-k">import</span> Image</td>
      </tr>
      <tr>
        <td id="L4" class="blob-num js-line-number" data-line-number="4"></td>
        <td id="LC4" class="blob-code blob-code-inner js-file-line"><span class="pl-k">import</span> os</td>
      </tr>
      <tr>
        <td id="L5" class="blob-num js-line-number" data-line-number="5"></td>
        <td id="LC5" class="blob-code blob-code-inner js-file-line"><span class="pl-k">import</span> os.path</td>
      </tr>
      <tr>
        <td id="L6" class="blob-num js-line-number" data-line-number="6"></td>
        <td id="LC6" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L7" class="blob-num js-line-number" data-line-number="7"></td>
        <td id="LC7" class="blob-code blob-code-inner js-file-line"><span class="pl-c1">IMG_EXTENSIONS</span> <span class="pl-k">=</span> [</td>
      </tr>
      <tr>
        <td id="L8" class="blob-num js-line-number" data-line-number="8"></td>
        <td id="LC8" class="blob-code blob-code-inner js-file-line">    <span class="pl-s"><span class="pl-pds">&#39;</span>.jpg<span class="pl-pds">&#39;</span></span>, <span class="pl-s"><span class="pl-pds">&#39;</span>.JPG<span class="pl-pds">&#39;</span></span>, <span class="pl-s"><span class="pl-pds">&#39;</span>.jpeg<span class="pl-pds">&#39;</span></span>, <span class="pl-s"><span class="pl-pds">&#39;</span>.JPEG<span class="pl-pds">&#39;</span></span>,</td>
      </tr>
      <tr>
        <td id="L9" class="blob-num js-line-number" data-line-number="9"></td>
        <td id="LC9" class="blob-code blob-code-inner js-file-line">    <span class="pl-s"><span class="pl-pds">&#39;</span>.png<span class="pl-pds">&#39;</span></span>, <span class="pl-s"><span class="pl-pds">&#39;</span>.PNG<span class="pl-pds">&#39;</span></span>, <span class="pl-s"><span class="pl-pds">&#39;</span>.ppm<span class="pl-pds">&#39;</span></span>, <span class="pl-s"><span class="pl-pds">&#39;</span>.PPM<span class="pl-pds">&#39;</span></span>, <span class="pl-s"><span class="pl-pds">&#39;</span>.bmp<span class="pl-pds">&#39;</span></span>, <span class="pl-s"><span class="pl-pds">&#39;</span>.BMP<span class="pl-pds">&#39;</span></span>,</td>
      </tr>
      <tr>
        <td id="L10" class="blob-num js-line-number" data-line-number="10"></td>
        <td id="LC10" class="blob-code blob-code-inner js-file-line">]</td>
      </tr>
      <tr>
        <td id="L11" class="blob-num js-line-number" data-line-number="11"></td>
        <td id="LC11" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L12" class="blob-num js-line-number" data-line-number="12"></td>
        <td id="LC12" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L13" class="blob-num js-line-number" data-line-number="13"></td>
        <td id="LC13" class="blob-code blob-code-inner js-file-line"><span class="pl-k">def</span> <span class="pl-en">is_image_file</span>(<span class="pl-smi">filename</span>):</td>
      </tr>
      <tr>
        <td id="L14" class="blob-num js-line-number" data-line-number="14"></td>
        <td id="LC14" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">return</span> <span class="pl-c1">any</span>(filename.endswith(extension) <span class="pl-k">for</span> extension <span class="pl-k">in</span> <span class="pl-c1">IMG_EXTENSIONS</span>)</td>
      </tr>
      <tr>
        <td id="L15" class="blob-num js-line-number" data-line-number="15"></td>
        <td id="LC15" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L16" class="blob-num js-line-number" data-line-number="16"></td>
        <td id="LC16" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L17" class="blob-num js-line-number" data-line-number="17"></td>
        <td id="LC17" class="blob-code blob-code-inner js-file-line"><span class="pl-k">def</span> <span class="pl-en">find_classes</span>(<span class="pl-smi">dir</span>):</td>
      </tr>
      <tr>
        <td id="L18" class="blob-num js-line-number" data-line-number="18"></td>
        <td id="LC18" class="blob-code blob-code-inner js-file-line">    classes <span class="pl-k">=</span> [d <span class="pl-k">for</span> d <span class="pl-k">in</span> os.listdir(<span class="pl-c1">dir</span>) <span class="pl-k">if</span> os.path.isdir(os.path.join(<span class="pl-c1">dir</span>, d))]</td>
      </tr>
      <tr>
        <td id="L19" class="blob-num js-line-number" data-line-number="19"></td>
        <td id="LC19" class="blob-code blob-code-inner js-file-line">    classes.sort()</td>
      </tr>
      <tr>
        <td id="L20" class="blob-num js-line-number" data-line-number="20"></td>
        <td id="LC20" class="blob-code blob-code-inner js-file-line">    class_to_idx <span class="pl-k">=</span> {classes[i]: i <span class="pl-k">for</span> i <span class="pl-k">in</span> <span class="pl-c1">range</span>(<span class="pl-c1">len</span>(classes))}</td>
      </tr>
      <tr>
        <td id="L21" class="blob-num js-line-number" data-line-number="21"></td>
        <td id="LC21" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">return</span> classes, class_to_idx</td>
      </tr>
      <tr>
        <td id="L22" class="blob-num js-line-number" data-line-number="22"></td>
        <td id="LC22" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L23" class="blob-num js-line-number" data-line-number="23"></td>
        <td id="LC23" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L24" class="blob-num js-line-number" data-line-number="24"></td>
        <td id="LC24" class="blob-code blob-code-inner js-file-line"><span class="pl-k">def</span> <span class="pl-en">make_dataset</span>(<span class="pl-smi">dir</span>, <span class="pl-smi">class_to_idx</span>):</td>
      </tr>
      <tr>
        <td id="L25" class="blob-num js-line-number" data-line-number="25"></td>
        <td id="LC25" class="blob-code blob-code-inner js-file-line">    images <span class="pl-k">=</span> []</td>
      </tr>
      <tr>
        <td id="L26" class="blob-num js-line-number" data-line-number="26"></td>
        <td id="LC26" class="blob-code blob-code-inner js-file-line">    <span class="pl-c1">dir</span> <span class="pl-k">=</span> os.path.expanduser(<span class="pl-c1">dir</span>)</td>
      </tr>
      <tr>
        <td id="L27" class="blob-num js-line-number" data-line-number="27"></td>
        <td id="LC27" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">for</span> target <span class="pl-k">in</span> <span class="pl-c1">sorted</span>(os.listdir(<span class="pl-c1">dir</span>)):</td>
      </tr>
      <tr>
        <td id="L28" class="blob-num js-line-number" data-line-number="28"></td>
        <td id="LC28" class="blob-code blob-code-inner js-file-line">        d <span class="pl-k">=</span> os.path.join(<span class="pl-c1">dir</span>, target)</td>
      </tr>
      <tr>
        <td id="L29" class="blob-num js-line-number" data-line-number="29"></td>
        <td id="LC29" class="blob-code blob-code-inner js-file-line">        <span class="pl-k">if</span> <span class="pl-k">not</span> os.path.isdir(d):</td>
      </tr>
      <tr>
        <td id="L30" class="blob-num js-line-number" data-line-number="30"></td>
        <td id="LC30" class="blob-code blob-code-inner js-file-line">            <span class="pl-k">continue</span></td>
      </tr>
      <tr>
        <td id="L31" class="blob-num js-line-number" data-line-number="31"></td>
        <td id="LC31" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L32" class="blob-num js-line-number" data-line-number="32"></td>
        <td id="LC32" class="blob-code blob-code-inner js-file-line">        <span class="pl-k">for</span> root, _, fnames <span class="pl-k">in</span> <span class="pl-c1">sorted</span>(os.walk(d)):</td>
      </tr>
      <tr>
        <td id="L33" class="blob-num js-line-number" data-line-number="33"></td>
        <td id="LC33" class="blob-code blob-code-inner js-file-line">            <span class="pl-k">for</span> fname <span class="pl-k">in</span> <span class="pl-c1">sorted</span>(fnames):</td>
      </tr>
      <tr>
        <td id="L34" class="blob-num js-line-number" data-line-number="34"></td>
        <td id="LC34" class="blob-code blob-code-inner js-file-line">                <span class="pl-k">if</span> is_image_file(fname):</td>
      </tr>
      <tr>
        <td id="L35" class="blob-num js-line-number" data-line-number="35"></td>
        <td id="LC35" class="blob-code blob-code-inner js-file-line">                    path <span class="pl-k">=</span> os.path.join(root, fname)</td>
      </tr>
      <tr>
        <td id="L36" class="blob-num js-line-number" data-line-number="36"></td>
        <td id="LC36" class="blob-code blob-code-inner js-file-line">                    item <span class="pl-k">=</span> (path, class_to_idx[target])</td>
      </tr>
      <tr>
        <td id="L37" class="blob-num js-line-number" data-line-number="37"></td>
        <td id="LC37" class="blob-code blob-code-inner js-file-line">                    images.append(item)</td>
      </tr>
      <tr>
        <td id="L38" class="blob-num js-line-number" data-line-number="38"></td>
        <td id="LC38" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L39" class="blob-num js-line-number" data-line-number="39"></td>
        <td id="LC39" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">return</span> images</td>
      </tr>
      <tr>
        <td id="L40" class="blob-num js-line-number" data-line-number="40"></td>
        <td id="LC40" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L41" class="blob-num js-line-number" data-line-number="41"></td>
        <td id="LC41" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L42" class="blob-num js-line-number" data-line-number="42"></td>
        <td id="LC42" class="blob-code blob-code-inner js-file-line"><span class="pl-k">def</span> <span class="pl-en">pil_loader</span>(<span class="pl-smi">path</span>):</td>
      </tr>
      <tr>
        <td id="L43" class="blob-num js-line-number" data-line-number="43"></td>
        <td id="LC43" class="blob-code blob-code-inner js-file-line">    <span class="pl-c"><span class="pl-c">#</span> open path as file to avoid ResourceWarning (https://github.com/python-pillow/Pillow/issues/835)</span></td>
      </tr>
      <tr>
        <td id="L44" class="blob-num js-line-number" data-line-number="44"></td>
        <td id="LC44" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">with</span> <span class="pl-c1">open</span>(path, <span class="pl-s"><span class="pl-pds">&#39;</span>rb<span class="pl-pds">&#39;</span></span>) <span class="pl-k">as</span> f:</td>
      </tr>
      <tr>
        <td id="L45" class="blob-num js-line-number" data-line-number="45"></td>
        <td id="LC45" class="blob-code blob-code-inner js-file-line">        <span class="pl-k">with</span> Image.open(f) <span class="pl-k">as</span> img:</td>
      </tr>
      <tr>
        <td id="L46" class="blob-num js-line-number" data-line-number="46"></td>
        <td id="LC46" class="blob-code blob-code-inner js-file-line">            <span class="pl-k">return</span> img.convert(<span class="pl-s"><span class="pl-pds">&#39;</span>RGB<span class="pl-pds">&#39;</span></span>)</td>
      </tr>
      <tr>
        <td id="L47" class="blob-num js-line-number" data-line-number="47"></td>
        <td id="LC47" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L48" class="blob-num js-line-number" data-line-number="48"></td>
        <td id="LC48" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L49" class="blob-num js-line-number" data-line-number="49"></td>
        <td id="LC49" class="blob-code blob-code-inner js-file-line"><span class="pl-k">def</span> <span class="pl-en">accimage_loader</span>(<span class="pl-smi">path</span>):</td>
      </tr>
      <tr>
        <td id="L50" class="blob-num js-line-number" data-line-number="50"></td>
        <td id="LC50" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">import</span> accimage</td>
      </tr>
      <tr>
        <td id="L51" class="blob-num js-line-number" data-line-number="51"></td>
        <td id="LC51" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">try</span>:</td>
      </tr>
      <tr>
        <td id="L52" class="blob-num js-line-number" data-line-number="52"></td>
        <td id="LC52" class="blob-code blob-code-inner js-file-line">        <span class="pl-k">return</span> accimage.Image(path)</td>
      </tr>
      <tr>
        <td id="L53" class="blob-num js-line-number" data-line-number="53"></td>
        <td id="LC53" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">except</span> <span class="pl-c1">IOError</span>:</td>
      </tr>
      <tr>
        <td id="L54" class="blob-num js-line-number" data-line-number="54"></td>
        <td id="LC54" class="blob-code blob-code-inner js-file-line">        <span class="pl-c"><span class="pl-c">#</span> Potentially a decoding problem, fall back to PIL.Image</span></td>
      </tr>
      <tr>
        <td id="L55" class="blob-num js-line-number" data-line-number="55"></td>
        <td id="LC55" class="blob-code blob-code-inner js-file-line">        <span class="pl-k">return</span> pil_loader(path)</td>
      </tr>
      <tr>
        <td id="L56" class="blob-num js-line-number" data-line-number="56"></td>
        <td id="LC56" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L57" class="blob-num js-line-number" data-line-number="57"></td>
        <td id="LC57" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L58" class="blob-num js-line-number" data-line-number="58"></td>
        <td id="LC58" class="blob-code blob-code-inner js-file-line"><span class="pl-k">def</span> <span class="pl-en">default_loader</span>(<span class="pl-smi">path</span>):</td>
      </tr>
      <tr>
        <td id="L59" class="blob-num js-line-number" data-line-number="59"></td>
        <td id="LC59" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">from</span> torchvision <span class="pl-k">import</span> get_image_backend</td>
      </tr>
      <tr>
        <td id="L60" class="blob-num js-line-number" data-line-number="60"></td>
        <td id="LC60" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">if</span> get_image_backend() <span class="pl-k">==</span> <span class="pl-s"><span class="pl-pds">&#39;</span>accimage<span class="pl-pds">&#39;</span></span>:</td>
      </tr>
      <tr>
        <td id="L61" class="blob-num js-line-number" data-line-number="61"></td>
        <td id="LC61" class="blob-code blob-code-inner js-file-line">        <span class="pl-k">return</span> accimage_loader(path)</td>
      </tr>
      <tr>
        <td id="L62" class="blob-num js-line-number" data-line-number="62"></td>
        <td id="LC62" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">else</span>:</td>
      </tr>
      <tr>
        <td id="L63" class="blob-num js-line-number" data-line-number="63"></td>
        <td id="LC63" class="blob-code blob-code-inner js-file-line">        <span class="pl-k">return</span> pil_loader(path)</td>
      </tr>
      <tr>
        <td id="L64" class="blob-num js-line-number" data-line-number="64"></td>
        <td id="LC64" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L65" class="blob-num js-line-number" data-line-number="65"></td>
        <td id="LC65" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L66" class="blob-num js-line-number" data-line-number="66"></td>
        <td id="LC66" class="blob-code blob-code-inner js-file-line"><span class="pl-k">class</span> <span class="pl-en">ImageFolder</span>(<span class="pl-e">data</span>.<span class="pl-e">Dataset</span>):</td>
      </tr>
      <tr>
        <td id="L67" class="blob-num js-line-number" data-line-number="67"></td>
        <td id="LC67" class="blob-code blob-code-inner js-file-line">    <span class="pl-s"><span class="pl-pds">&quot;&quot;&quot;</span>A generic data loader where the images are arranged in this way: ::</span></td>
      </tr>
      <tr>
        <td id="L68" class="blob-num js-line-number" data-line-number="68"></td>
        <td id="LC68" class="blob-code blob-code-inner js-file-line"><span class="pl-s"></span></td>
      </tr>
      <tr>
        <td id="L69" class="blob-num js-line-number" data-line-number="69"></td>
        <td id="LC69" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        root/dog/xxx.png</span></td>
      </tr>
      <tr>
        <td id="L70" class="blob-num js-line-number" data-line-number="70"></td>
        <td id="LC70" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        root/dog/xxy.png</span></td>
      </tr>
      <tr>
        <td id="L71" class="blob-num js-line-number" data-line-number="71"></td>
        <td id="LC71" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        root/dog/xxz.png</span></td>
      </tr>
      <tr>
        <td id="L72" class="blob-num js-line-number" data-line-number="72"></td>
        <td id="LC72" class="blob-code blob-code-inner js-file-line"><span class="pl-s"></span></td>
      </tr>
      <tr>
        <td id="L73" class="blob-num js-line-number" data-line-number="73"></td>
        <td id="LC73" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        root/cat/123.png</span></td>
      </tr>
      <tr>
        <td id="L74" class="blob-num js-line-number" data-line-number="74"></td>
        <td id="LC74" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        root/cat/nsdf3.png</span></td>
      </tr>
      <tr>
        <td id="L75" class="blob-num js-line-number" data-line-number="75"></td>
        <td id="LC75" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        root/cat/asd932_.png</span></td>
      </tr>
      <tr>
        <td id="L76" class="blob-num js-line-number" data-line-number="76"></td>
        <td id="LC76" class="blob-code blob-code-inner js-file-line"><span class="pl-s"></span></td>
      </tr>
      <tr>
        <td id="L77" class="blob-num js-line-number" data-line-number="77"></td>
        <td id="LC77" class="blob-code blob-code-inner js-file-line"><span class="pl-s">    Args:</span></td>
      </tr>
      <tr>
        <td id="L78" class="blob-num js-line-number" data-line-number="78"></td>
        <td id="LC78" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        root (string): Root directory path.</span></td>
      </tr>
      <tr>
        <td id="L79" class="blob-num js-line-number" data-line-number="79"></td>
        <td id="LC79" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        transform (callable, optional): A function/transform that  takes in an PIL image</span></td>
      </tr>
      <tr>
        <td id="L80" class="blob-num js-line-number" data-line-number="80"></td>
        <td id="LC80" class="blob-code blob-code-inner js-file-line"><span class="pl-s">            and returns a transformed version. E.g, ``transforms.RandomCrop``</span></td>
      </tr>
      <tr>
        <td id="L81" class="blob-num js-line-number" data-line-number="81"></td>
        <td id="LC81" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        target_transform (callable, optional): A function/transform that takes in the</span></td>
      </tr>
      <tr>
        <td id="L82" class="blob-num js-line-number" data-line-number="82"></td>
        <td id="LC82" class="blob-code blob-code-inner js-file-line"><span class="pl-s">            target and transforms it.</span></td>
      </tr>
      <tr>
        <td id="L83" class="blob-num js-line-number" data-line-number="83"></td>
        <td id="LC83" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        loader (callable, optional): A function to load an image given its path.</span></td>
      </tr>
      <tr>
        <td id="L84" class="blob-num js-line-number" data-line-number="84"></td>
        <td id="LC84" class="blob-code blob-code-inner js-file-line"><span class="pl-s"></span></td>
      </tr>
      <tr>
        <td id="L85" class="blob-num js-line-number" data-line-number="85"></td>
        <td id="LC85" class="blob-code blob-code-inner js-file-line"><span class="pl-s">     Attributes:</span></td>
      </tr>
      <tr>
        <td id="L86" class="blob-num js-line-number" data-line-number="86"></td>
        <td id="LC86" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        classes (list): List of the class names.</span></td>
      </tr>
      <tr>
        <td id="L87" class="blob-num js-line-number" data-line-number="87"></td>
        <td id="LC87" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        class_to_idx (dict): Dict with items (class_name, class_index).</span></td>
      </tr>
      <tr>
        <td id="L88" class="blob-num js-line-number" data-line-number="88"></td>
        <td id="LC88" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        imgs (list): List of (image path, class_index) tuples</span></td>
      </tr>
      <tr>
        <td id="L89" class="blob-num js-line-number" data-line-number="89"></td>
        <td id="LC89" class="blob-code blob-code-inner js-file-line"><span class="pl-s">    <span class="pl-pds">&quot;&quot;&quot;</span></span></td>
      </tr>
      <tr>
        <td id="L90" class="blob-num js-line-number" data-line-number="90"></td>
        <td id="LC90" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L91" class="blob-num js-line-number" data-line-number="91"></td>
        <td id="LC91" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">def</span> <span class="pl-c1">__init__</span>(<span class="pl-smi"><span class="pl-smi">self</span></span>, <span class="pl-smi">root</span>, <span class="pl-smi">transform</span><span class="pl-k">=</span><span class="pl-c1">None</span>, <span class="pl-smi">target_transform</span><span class="pl-k">=</span><span class="pl-c1">None</span>,</td>
      </tr>
      <tr>
        <td id="L92" class="blob-num js-line-number" data-line-number="92"></td>
        <td id="LC92" class="blob-code blob-code-inner js-file-line">                 <span class="pl-smi">loader</span><span class="pl-k">=</span>default_loader):</td>
      </tr>
      <tr>
        <td id="L93" class="blob-num js-line-number" data-line-number="93"></td>
        <td id="LC93" class="blob-code blob-code-inner js-file-line">        classes, class_to_idx <span class="pl-k">=</span> find_classes(root)</td>
      </tr>
      <tr>
        <td id="L94" class="blob-num js-line-number" data-line-number="94"></td>
        <td id="LC94" class="blob-code blob-code-inner js-file-line">        imgs <span class="pl-k">=</span> make_dataset(root, class_to_idx)</td>
      </tr>
      <tr>
        <td id="L95" class="blob-num js-line-number" data-line-number="95"></td>
        <td id="LC95" class="blob-code blob-code-inner js-file-line">        <span class="pl-k">if</span> <span class="pl-c1">len</span>(imgs) <span class="pl-k">==</span> <span class="pl-c1">0</span>:</td>
      </tr>
      <tr>
        <td id="L96" class="blob-num js-line-number" data-line-number="96"></td>
        <td id="LC96" class="blob-code blob-code-inner js-file-line">            <span class="pl-k">raise</span>(<span class="pl-c1">RuntimeError</span>(<span class="pl-s"><span class="pl-pds">&quot;</span>Found 0 images in subfolders of: <span class="pl-pds">&quot;</span></span> <span class="pl-k">+</span> root <span class="pl-k">+</span> <span class="pl-s"><span class="pl-pds">&quot;</span><span class="pl-cce">\n</span><span class="pl-pds">&quot;</span></span></td>
      </tr>
      <tr>
        <td id="L97" class="blob-num js-line-number" data-line-number="97"></td>
        <td id="LC97" class="blob-code blob-code-inner js-file-line">                               <span class="pl-s"><span class="pl-pds">&quot;</span>Supported image extensions are: <span class="pl-pds">&quot;</span></span> <span class="pl-k">+</span> <span class="pl-s"><span class="pl-pds">&quot;</span>,<span class="pl-pds">&quot;</span></span>.join(<span class="pl-c1">IMG_EXTENSIONS</span>)))</td>
      </tr>
      <tr>
        <td id="L98" class="blob-num js-line-number" data-line-number="98"></td>
        <td id="LC98" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L99" class="blob-num js-line-number" data-line-number="99"></td>
        <td id="LC99" class="blob-code blob-code-inner js-file-line">        <span class="pl-c1">self</span>.root <span class="pl-k">=</span> root</td>
      </tr>
      <tr>
        <td id="L100" class="blob-num js-line-number" data-line-number="100"></td>
        <td id="LC100" class="blob-code blob-code-inner js-file-line">        <span class="pl-c1">self</span>.imgs <span class="pl-k">=</span> imgs</td>
      </tr>
      <tr>
        <td id="L101" class="blob-num js-line-number" data-line-number="101"></td>
        <td id="LC101" class="blob-code blob-code-inner js-file-line">        <span class="pl-c1">self</span>.classes <span class="pl-k">=</span> classes</td>
      </tr>
      <tr>
        <td id="L102" class="blob-num js-line-number" data-line-number="102"></td>
        <td id="LC102" class="blob-code blob-code-inner js-file-line">        <span class="pl-c1">self</span>.class_to_idx <span class="pl-k">=</span> class_to_idx</td>
      </tr>
      <tr>
        <td id="L103" class="blob-num js-line-number" data-line-number="103"></td>
        <td id="LC103" class="blob-code blob-code-inner js-file-line">        <span class="pl-c1">self</span>.transform <span class="pl-k">=</span> transform</td>
      </tr>
      <tr>
        <td id="L104" class="blob-num js-line-number" data-line-number="104"></td>
        <td id="LC104" class="blob-code blob-code-inner js-file-line">        <span class="pl-c1">self</span>.target_transform <span class="pl-k">=</span> target_transform</td>
      </tr>
      <tr>
        <td id="L105" class="blob-num js-line-number" data-line-number="105"></td>
        <td id="LC105" class="blob-code blob-code-inner js-file-line">        <span class="pl-c1">self</span>.loader <span class="pl-k">=</span> loader</td>
      </tr>
      <tr>
        <td id="L106" class="blob-num js-line-number" data-line-number="106"></td>
        <td id="LC106" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L107" class="blob-num js-line-number" data-line-number="107"></td>
        <td id="LC107" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">def</span> <span class="pl-c1">__getitem__</span>(<span class="pl-smi"><span class="pl-smi">self</span></span>, <span class="pl-smi">index</span>):</td>
      </tr>
      <tr>
        <td id="L108" class="blob-num js-line-number" data-line-number="108"></td>
        <td id="LC108" class="blob-code blob-code-inner js-file-line">        <span class="pl-s"><span class="pl-pds">&quot;&quot;&quot;</span></span></td>
      </tr>
      <tr>
        <td id="L109" class="blob-num js-line-number" data-line-number="109"></td>
        <td id="LC109" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        Args:</span></td>
      </tr>
      <tr>
        <td id="L110" class="blob-num js-line-number" data-line-number="110"></td>
        <td id="LC110" class="blob-code blob-code-inner js-file-line"><span class="pl-s">            index (int): Index</span></td>
      </tr>
      <tr>
        <td id="L111" class="blob-num js-line-number" data-line-number="111"></td>
        <td id="LC111" class="blob-code blob-code-inner js-file-line"><span class="pl-s"></span></td>
      </tr>
      <tr>
        <td id="L112" class="blob-num js-line-number" data-line-number="112"></td>
        <td id="LC112" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        Returns:</span></td>
      </tr>
      <tr>
        <td id="L113" class="blob-num js-line-number" data-line-number="113"></td>
        <td id="LC113" class="blob-code blob-code-inner js-file-line"><span class="pl-s">            tuple: (image, target) where target is class_index of the target class.</span></td>
      </tr>
      <tr>
        <td id="L114" class="blob-num js-line-number" data-line-number="114"></td>
        <td id="LC114" class="blob-code blob-code-inner js-file-line"><span class="pl-s">        <span class="pl-pds">&quot;&quot;&quot;</span></span></td>
      </tr>
      <tr>
        <td id="L115" class="blob-num js-line-number" data-line-number="115"></td>
        <td id="LC115" class="blob-code blob-code-inner js-file-line">        path, target <span class="pl-k">=</span> <span class="pl-c1">self</span>.imgs[index]</td>
      </tr>
      <tr>
        <td id="L116" class="blob-num js-line-number" data-line-number="116"></td>
        <td id="LC116" class="blob-code blob-code-inner js-file-line">        img <span class="pl-k">=</span> <span class="pl-c1">self</span>.loader(path)</td>
      </tr>
      <tr>
        <td id="L117" class="blob-num js-line-number" data-line-number="117"></td>
        <td id="LC117" class="blob-code blob-code-inner js-file-line">        <span class="pl-k">if</span> <span class="pl-c1">self</span>.transform <span class="pl-k">is</span> <span class="pl-k">not</span> <span class="pl-c1">None</span>:</td>
      </tr>
      <tr>
        <td id="L118" class="blob-num js-line-number" data-line-number="118"></td>
        <td id="LC118" class="blob-code blob-code-inner js-file-line">            img <span class="pl-k">=</span> <span class="pl-c1">self</span>.transform(img)</td>
      </tr>
      <tr>
        <td id="L119" class="blob-num js-line-number" data-line-number="119"></td>
        <td id="LC119" class="blob-code blob-code-inner js-file-line">        <span class="pl-k">if</span> <span class="pl-c1">self</span>.target_transform <span class="pl-k">is</span> <span class="pl-k">not</span> <span class="pl-c1">None</span>:</td>
      </tr>
      <tr>
        <td id="L120" class="blob-num js-line-number" data-line-number="120"></td>
        <td id="LC120" class="blob-code blob-code-inner js-file-line">            target <span class="pl-k">=</span> <span class="pl-c1">self</span>.target_transform(target)</td>
      </tr>
      <tr>
        <td id="L121" class="blob-num js-line-number" data-line-number="121"></td>
        <td id="LC121" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L122" class="blob-num js-line-number" data-line-number="122"></td>
        <td id="LC122" class="blob-code blob-code-inner js-file-line">        <span class="pl-k">return</span> img, target</td>
      </tr>
      <tr>
        <td id="L123" class="blob-num js-line-number" data-line-number="123"></td>
        <td id="LC123" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L124" class="blob-num js-line-number" data-line-number="124"></td>
        <td id="LC124" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">def</span> <span class="pl-c1">__len__</span>(<span class="pl-smi"><span class="pl-smi">self</span></span>):</td>
      </tr>
      <tr>
        <td id="L125" class="blob-num js-line-number" data-line-number="125"></td>
        <td id="LC125" class="blob-code blob-code-inner js-file-line">        <span class="pl-k">return</span> <span class="pl-c1">len</span>(<span class="pl-c1">self</span>.imgs)</td>
      </tr>
</table>

  <div class="BlobToolbar position-absolute js-file-line-actions dropdown js-menu-container js-select-menu d-none" aria-hidden="true">
    <button class="btn-octicon ml-0 px-2 p-0 bg-white border border-gray-dark rounded-1 dropdown-toggle js-menu-target" id="js-file-line-action-button" type="button" aria-expanded="false" aria-haspopup="true" aria-label="Inline file action toolbar" aria-controls="inline-file-actions">
      <svg aria-hidden="true" class="octicon" height="16" version="1.1" viewBox="0 0 13 4" width="14">
        <g stroke="none" stroke-width="1" fill-rule="evenodd">
            <g transform="translate(-1.000000, -6.000000)">
                <path d="M2.5,9.5 C1.67157288,9.5 1,8.82842712 1,8 C1,7.17157288 1.67157288,6.5 2.5,6.5 C3.32842712,6.5 4,7.17157288 4,8 C4,8.82842712 3.32842712,9.5 2.5,9.5 Z M7.5,9.5 C6.67157288,9.5 6,8.82842712 6,8 C6,7.17157288 6.67157288,6.5 7.5,6.5 C8.32842712,6.5 9,7.17157288 9,8 C9,8.82842712 8.32842712,9.5 7.5,9.5 Z M12.5,9.5 C11.6715729,9.5 11,8.82842712 11,8 C11,7.17157288 11.6715729,6.5 12.5,6.5 C13.3284271,6.5 14,7.17157288 14,8 C14,8.82842712 13.3284271,9.5 12.5,9.5 Z"></path>
            </g>
        </g>
      </svg>
    </button>
    <div class="dropdown-menu-content js-menu-content" id="inline-file-actions">
      <ul class="BlobToolbar-dropdown dropdown-menu dropdown-menu-se mt-2">
        <li><a class="js-zeroclipboard dropdown-item" style="cursor:pointer;" id="js-copy-lines" data-original-text="Copy lines">Copy lines</a></li>
        <li><a class="js-zeroclipboard dropdown-item" id= "js-copy-permalink" style="cursor:pointer;" data-original-text="Copy permalink">Copy permalink</a></li>
        <li><a href="/pytorch/vision/blame/88e81cea5795d80ed63bc68675b1989691801f57/torchvision/datasets/folder.py" class="dropdown-item js-update-url-with-hash" id="js-view-git-blame">View git blame</a></li>
          <li><a href="/pytorch/vision/issues/new" class="dropdown-item" id="js-new-issue">Open new issue</a></li>
      </ul>
    </div>
  </div>

  </div>

  </div>

  <button type="button" data-facebox="#jump-to-line" data-facebox-class="linejump" data-hotkey="l" class="d-none">Jump to Line</button>
  <div id="jump-to-line" style="display:none">
    <!-- '"` --><!-- </textarea></xmp> --></option></form><form accept-charset="UTF-8" action="" class="js-jump-to-line-form" method="get"><div style="margin:0;padding:0;display:inline"><input name="utf8" type="hidden" value="&#x2713;" /></div>
      <input class="form-control linejump-input js-jump-to-line-field" type="text" placeholder="Jump to line&hellip;" aria-label="Jump to line" autofocus>
      <button type="submit" class="btn">Go</button>
</form>  </div>

  </div>
  <div class="modal-backdrop js-touch-events"></div>
</div>

    </div>
  </div>

  </div>

      
<div class="footer container-lg px-3" role="contentinfo">
  <div class="position-relative d-flex flex-justify-between py-6 mt-6 f6 text-gray border-top border-gray-light ">
    <ul class="list-style-none d-flex flex-wrap ">
      <li class="mr-3">&copy; 2017 <span title="0.14837s from unicorn-2350532843-k9khm">GitHub</span>, Inc.</li>
        <li class="mr-3"><a href="https://github.com/site/terms" data-ga-click="Footer, go to terms, text:terms">Terms</a></li>
        <li class="mr-3"><a href="https://github.com/site/privacy" data-ga-click="Footer, go to privacy, text:privacy">Privacy</a></li>
        <li class="mr-3"><a href="https://github.com/security" data-ga-click="Footer, go to security, text:security">Security</a></li>
        <li class="mr-3"><a href="https://status.github.com/" data-ga-click="Footer, go to status, text:status">Status</a></li>
        <li><a href="https://help.github.com" data-ga-click="Footer, go to help, text:help">Help</a></li>
    </ul>

    <a href="https://github.com" aria-label="Homepage" class="footer-octicon" title="GitHub">
      <svg aria-hidden="true" class="octicon octicon-mark-github" height="24" version="1.1" viewBox="0 0 16 16" width="24"><path fill-rule="evenodd" d="M8 0C3.58 0 0 3.58 0 8c0 3.54 2.29 6.53 5.47 7.59.4.07.55-.17.55-.38 0-.19-.01-.82-.01-1.49-2.01.37-2.53-.49-2.69-.94-.09-.23-.48-.94-.82-1.13-.28-.15-.68-.52-.01-.53.63-.01 1.08.58 1.23.82.72 1.21 1.87.87 2.33.66.07-.52.28-.87.51-1.07-1.78-.2-3.64-.89-3.64-3.95 0-.87.31-1.59.82-2.15-.08-.2-.36-1.02.08-2.12 0 0 .67-.21 2.2.82.64-.18 1.32-.27 2-.27.68 0 1.36.09 2 .27 1.53-1.04 2.2-.82 2.2-.82.44 1.1.16 1.92.08 2.12.51.56.82 1.27.82 2.15 0 3.07-1.87 3.75-3.65 3.95.29.25.54.73.54 1.48 0 1.07-.01 1.93-.01 2.2 0 .21.15.46.55.38A8.013 8.013 0 0 0 16 8c0-4.42-3.58-8-8-8z"/></svg>
</a>
    <ul class="list-style-none d-flex flex-wrap ">
        <li class="mr-3"><a href="https://github.com/contact" data-ga-click="Footer, go to contact, text:contact">Contact GitHub</a></li>
      <li class="mr-3"><a href="https://developer.github.com" data-ga-click="Footer, go to api, text:api">API</a></li>
      <li class="mr-3"><a href="https://training.github.com" data-ga-click="Footer, go to training, text:training">Training</a></li>
      <li class="mr-3"><a href="https://shop.github.com" data-ga-click="Footer, go to shop, text:shop">Shop</a></li>
        <li class="mr-3"><a href="https://github.com/blog" data-ga-click="Footer, go to blog, text:blog">Blog</a></li>
        <li><a href="https://github.com/about" data-ga-click="Footer, go to about, text:about">About</a></li>

    </ul>
  </div>
</div>



  <div id="ajax-error-message" class="ajax-error-message flash flash-error">
    <svg aria-hidden="true" class="octicon octicon-alert" height="16" version="1.1" viewBox="0 0 16 16" width="16"><path fill-rule="evenodd" d="M8.865 1.52c-.18-.31-.51-.5-.87-.5s-.69.19-.87.5L.275 13.5c-.18.31-.18.69 0 1 .19.31.52.5.87.5h13.7c.36 0 .69-.19.86-.5.17-.31.18-.69.01-1L8.865 1.52zM8.995 13h-2v-2h2v2zm0-3h-2V6h2v4z"/></svg>
    <button type="button" class="flash-close js-flash-close js-ajax-error-dismiss" aria-label="Dismiss error">
      <svg aria-hidden="true" class="octicon octicon-x" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M7.48 8l3.75 3.75-1.48 1.48L6 9.48l-3.75 3.75-1.48-1.48L4.52 8 .77 4.25l1.48-1.48L6 6.52l3.75-3.75 1.48 1.48z"/></svg>
    </button>
    You can't perform that action at this time.
  </div>


    <script crossorigin="anonymous" src="https://assets-cdn.github.com/assets/compat-91f98c37fc84eac24836eec2567e9912742094369a04c4eba6e3cd1fa18902d9.js"></script>
    <script crossorigin="anonymous" src="https://assets-cdn.github.com/assets/frameworks-db06d5e5cc508b59a3d6d16c22bb523005ca9fc0c513cbb039b32a25204b6be7.js"></script>
    
    <script async="async" crossorigin="anonymous" src="https://assets-cdn.github.com/assets/github-da65661edce7dd1ef92a685ec40dae4e270e94dc323d9b2c7762d98dcff91964.js"></script>
    
    
    
    
  <div class="js-stale-session-flash stale-session-flash flash flash-warn flash-banner d-none">
    <svg aria-hidden="true" class="octicon octicon-alert" height="16" version="1.1" viewBox="0 0 16 16" width="16"><path fill-rule="evenodd" d="M8.865 1.52c-.18-.31-.51-.5-.87-.5s-.69.19-.87.5L.275 13.5c-.18.31-.18.69 0 1 .19.31.52.5.87.5h13.7c.36 0 .69-.19.86-.5.17-.31.18-.69.01-1L8.865 1.52zM8.995 13h-2v-2h2v2zm0-3h-2V6h2v4z"/></svg>
    <span class="signed-in-tab-flash">You signed in with another tab or window. <a href="">Reload</a> to refresh your session.</span>
    <span class="signed-out-tab-flash">You signed out in another tab or window. <a href="">Reload</a> to refresh your session.</span>
  </div>
  <div class="facebox" id="facebox" style="display:none;">
  <div class="facebox-popup">
    <div class="facebox-content" role="dialog" aria-labelledby="facebox-header" aria-describedby="facebox-description">
    </div>
    <button type="button" class="facebox-close js-facebox-close" aria-label="Close modal">
      <svg aria-hidden="true" class="octicon octicon-x" height="16" version="1.1" viewBox="0 0 12 16" width="12"><path fill-rule="evenodd" d="M7.48 8l3.75 3.75-1.48 1.48L6 9.48l-3.75 3.75-1.48-1.48L4.52 8 .77 4.25l1.48-1.48L6 6.52l3.75-3.75 1.48 1.48z"/></svg>
    </button>
  </div>
</div>


  </body>
</html>


